Intrinsically-Motivated Reinforcement Learning: A Brief Introduction

Reinforcement learning (RL) is one of the three basic paradigms of machine learning. It has demonstrated impressive performance in many complex tasks like Go and StarCraft, which is increasingly involved in smart manufacturing and autonomous driving. However, RL consistently suffers from the exploration-exploitation dilemma. In this paper, we investigated the problem of improving exploration in RL and introduced the intrinsically-motivated RL. In sharp contrast to the classic exploration strategies, intrinsically-motivated RL utilizes the intrinsic learning motivation to provide sustainable exploration incentives. We carefully classified the existing intrinsic reward methods and analyzed their practical drawbacks. Moreover, we proposed a new intrinsic reward method via R\'enyi state entropy maximization, which overcomes the drawbacks of the preceding methods and provides powerful exploration incentives. Finally, extensive simulation demonstrated that the proposed module achieve superior performance with higher efficiency and robustness.

==> figures/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(20, 4)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_re = [0.1, 0.2, 0.3, 0.4]\n",
    "tau = np.linspace(0.1, 1.0, 20)\n",
    "\n",
    "probs = []\n",
    "for idx, value in enumerate(tau):\n",
    "    probs.append([])\n",
    "    sum = np.sum(np.exp(avg_re / value))\n",
    "    for item in avg_re:\n",
    "        probs[idx].append(np.exp(item / value) / sum)\n",
    "\n",
    "probs = np.array(probs)\n",
    "probs.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "markers = ['o', 's', '+', 'd']\n",
    "for i in range(4):\n",
    "    plt.plot(tau, probs[:, i], label='Arm {}, Q={}'.format(i+1, avg_re[i]), marker=markers[i])\n",
    "\n",
    "plt.xlabel(r'$\\tau$')\n",
    "plt.ylabel('Probability')\n",
    "plt.legend()\n",
    "plt.savefig('boltzman.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "725415adc61e93eb69322c8081ce71a2ca19ca28fbb00a50cfacc1697c76b506"
  },
  "kernelspec": {
   "display_name": "Python 3.7.11 64-bit ('torch': conda)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

